Using Information Flow to estimate interference between developers same method contributions

This work's main goal is to understand if Information Flow Control (IFC), a security technique used for discovering leaks in software, could be used to indicate the presence of dynamic semantic conflicts between developers contributions in merge scenarios. However, as defining if a dynamic semantic conflict exists involves understanding the expected behaviour of a system, and as such behavioural specifications are often hard to capture, formalize and reason about, we instead try to detect a code level adaptation of the notion of interference from Goguen and Meseguer. We limit our scope to interference caused by developers contributions on the same method. Therefore, we conduct an evaluation to understand if information flow may be used to estimate interference. In particular, we use Java Object-sensitive Analysis (JOANA) to do the IFC for Java programs. JOANA does the IFC of Java programs by using a System Dependence Graph (SDG), a directed graph representing the information flow through a program. Additionally, we bring evidence that information flow between developers same-method contributions occurred for around 64% of the scenarios we evaluated. Finally, we conducted a manual analysis, on 35 scenarios with information flow between developers same-method contributions, to understand the limitations of using information flow to estimate interference between same-method contributions. From the 35 analysed scenarios, for only 15 we considered that an interference in fact existed. We found three different major reasons for detecting information flow and no interference: cases related to the nature of changes, to excessive annotation from our strategy and to the conservativeness of the flows identified by JOANA. We conclude that information flow may be used to estimate interference, but, ideally, the number of false positives should be reduced.

==> snippets/accidental.java <==
FilterNutConfig(FilterConfig config)
{
    super(config.getServContext());
    //... //AFFECTED by exception
} 


==> snippets/anonymous.java <==
public Subscriber call(final Subscriber child) {
	 final AtomicLong requested = new AtomicLong();
	 return new Subscriber<T>(child) {
	 	// ...
	 	@Override
		public void onStart() { 
			request(Long.MAX_VALUE); 
		}
		// ...
		@Override
		public void onNext(T t) {
			if(requested.get() > 0) { 
				child.onNext(t);
				requested.decrementAndGet();
			} else {
				if(onDrop != null) { 
					onDrop.call(t);
				}
	 		}
	 	}
	};
}


==> snippets/baseConsFlow.java <==
BasicSimianContext(Properties properties) {
    this.config = new BasicConfiguration(properties);

    this.account = config.getStr("simian.client.accountKey");
    //...
}

==> snippets/baseDecoder.java <==
class Decoder {
	int lengthAdjustment, maxLength;
	Decoder(int lenAdj, int maxLen) {
		this.lengthAdjustment = lenAdj;
		this.maxLength = maxLen;
	}
	Object decode() {
		// ...
		frameLength += lengthAdjustment;
		if(frameLength > maxLength) {
			// ...
		}
	}
	static void main(String[] args) {
		new Decoder(100, 200).decode();
	}
}

==> snippets/baseDominates.java <==
static boolean dominates(State thisState, State other) {
	// Multi-state - no domination for different states
	if(thisState.isBikeRenting() != other.isBikeRenting())
		return false;
	if(thisState.isCarParked() != other.isCarParked())
		return false;
	// ...
	
	return oldCalculation(thisState, other);
}

==> snippets/baseInsertCode.java <==
class IndexCoordinatorNode {
    IndexerCoordinatorConfig config;
    MergerDBCoordinator mergerDBCoordinator;
    void init() {
       initializeIndexerCoordinatorConfig();
       initializerMergeDBCoordinator();
    }
    //...

}

==> snippets/baseStaticSem.java <==
clcBl() {
      // ...
}
generateReport() {
      // ...
}


==> snippets/bootBase.java <==
class Bootstrap{
    MetricRegistry metricRegistry;
    public Bootstrap() {
        this.metricRegistry = new MetricRegistry();
        this.metricRegistry.register("jvm.memory",
        	new MemoryGaugeSet());
        // ...
    }
    public MetricRegistry getMetricRegistry() {
        return metricRegistry;
    } //...
}

==> snippets/callGraph.java <==
class Example {
    main(){
        aux = foo() + bar();
        print(aux);
    }

    foo() {/* ... */}

    bar() {
        bar2();
    }

    bar2() { /* ... */}

    print(arg){/* ... */}

}

==> snippets/finalBoot.java <==
class Bootstrap{
    MetricRegistry metricRegistry;
    public Bootstrap() {
        this.metricRegistry = new MetricRegistry();
        #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{11.5em}{2.5ex}}#getMetricRegistry().register("jvm.memory",
        	new MemoryGaugeSet());          
        // ...
        #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{29em}{2.5ex}}#JmxReporter.forRegistry(metricRegistry).build();
    }
    public MetricRegistry getMetricRegistry() {
        return metricRegistry;
    } //...
}

==> snippets/finalDecoder.java <==
class Decoder {
	int lengthAdjustment, maxLength;
	#\makebox[0pt][l]{\color{left}\rule[-0.5ex]{14em}{2.5ex}}#boolean lengthIncluded;
	Decoder(int lenAdj, int maxLen) {
		#\makebox[0pt][l]{\color{left}\rule[-0.5ex]{17em}{2.5ex}}#this(lenAdj, maxLen, false);
	}
	#\makebox[0pt][l]{\color{left}\rule[-0.5ex]{32em}{2.5ex}}#Decoder(int lenAdj, int maxLen, boolean lenInclud) {
		this.lengthAdjustment = lenAdj;
		this.maxLength = maxLen;
		#\makebox[0pt][l]{\color{left}\rule[-0.5ex]{19em}{2.5ex}}#this.lengthIncluded = lenInclud;
	#\colorbox{left}{\}}#
	Object decode() {
		// ...
		#\makebox[0pt][l]{\color{left}\rule[-0.5ex]{13em}{2.5ex}}#if(!lengthIncluded) {
			frameLength += lengthAdjustment;
		#\colorbox{left}{\}}#
		if(frameLength > maxLength) {
			// ...
			#\makebox[0pt][l]{\color{right}\rule[-0.5ex]{11em}{2.5ex}}#failIfNecessary();
		}
	}
	static void main(String[] args) {
		new Decoder(100, 200).decode();
	}
}

==> snippets/finalInsertCode.java <==
class IndexCoordinatorNode {
    #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{23em}{2.5ex}}#WorkerSetupManager workerSetupManager;
    IndexerCoordinatorConfig config;
    MergerDBCoordinator mergerDBCoordinator;
    #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{5em}{2.5ex}}#DBI dbi;
    void init() {
       #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{10em}{2.5ex}}#initializeDbi();
       initializeIndexerCoordinatorConfig();
       initializerMergeDBCoordinator();
       #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{19em}{2.5ex}}#initializeWorkerSetupManager();
    }
    #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{22.5em}{2.5ex}}#void initializeWorkerSetupManager() {
       #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{23em}{2.5ex}}#DBI dbi = new DbConnector().getDBI();
       #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{32.5em}{2.5ex}}#this.workerSetupManager = new WorkerSetupManager(dbi);
    #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{0.8em}{2.5ex}}#}    
     
    //...
    #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{14em}{2.5ex}}#void initializeDbi() {
       #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{14em}{2.5ex}}#if(this.dbi != null) {
            #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{23em}{2.5ex}}#this.dbi = new DbConnector().getDBI();
       #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{0.8em}{2.5ex}}#}
    #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{0.8em}{2.5ex}}#}
}

==> snippets/finalStaticSem.java <==
#\makebox[0pt][l]{\color{left}\rule[-0.5ex]{11em}{2.5ex}}#calculateBill() {
      // ...
}
generateReport() {
      #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{5em}{2.5ex}}#clcBl();
      // ...
}

==> snippets/intentional.java <==
if(Natives.runningAsRoot())
{
    if(Boolean.parseBoolean(
          getProperty("allow.root"))) {
          // ...
    } else {
          throw new RunTimeException("Don't run as root");
    }
}
// ... //AFFECTED by exception


==> snippets/leaks.java <==
public static void main(String[] args)
{
	int secret = getSecretData();
	print(secret); //direct leak
	int aux = secret;
	print(aux); /* direct leak through 
	intermediate structure */
	A a = new A();
	a.setX(secret);
	print(a.getX()); /* direct leak through 
	intermediate structure */
	if(secret % 2 == 0)
		print("secret is even"); //indirect leak
	aux = 0;
	print(aux); /* no leak, but
	flow-insensitive analyses will find leak */
	a = new A();
	a.setX(aux);
	print(a.getX()); /* no leak, but 
	context-insensitive analyses will find leak */
}

==> snippets/leftBill.java <==
generateBill(List<Item> items) {
    double total = 0;
    for(Item item : items) {
        total += item.getPrice();
        #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{16em}{2.5ex}}#if(item.getPrice() > 100)
            #\makebox[0pt][l]{\color{left}\rule[-0.5ex]{19em}{2.5ex}}#total -= item.getPrice() * 0.1;
    }  

    //...
}

==> snippets/leftStaticSem.java <==
#\makebox[0pt][l]{\color{left}\rule[-0.5ex]{11em}{2.5ex}}#calculateBill() {
      // ...
}
generateReport() {
      // ...
}

==> snippets/multLineStat.java <==
CSVParser parser = new CSVParser(
	sep,
    CSVParser.DEFAULT…,
    (char) 0, //escape character
    CSVParser.DEFAULT_STRICT_QUOTES,
    !processQuotes);
}

==> snippets/outerHtmlBase.java <==
public void outherHtmlHead(StringBuilder accum) {
	String html = getWholeText();
	// ...
	if(a) { 
		html = normaliseWhitespace(html);
	}
	// ...
	if(b) {
		accum.append(x);
	}
	accum.append(html);
}

==> snippets/rightBill.java <==
generateBill(List<Item> items) {
    double total = 0;
    for(Item item : items) {
        total += item.getPrice();
    }  

    #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{34.4em}{2.5ex}}#pricesMean = items.size() > 0 ? total / items.size() : 0;
    //...
}

==> snippets/rightStaticSem.java <==
clcBl() {
      // ...
}
generateReport() {
      #\makebox[0pt][l]{\color{right}\rule[-0.5ex]{5em}{2.5ex}}#clcBl();
      // ...
}

==> snippets/sdg.java <==
a = u();
while ( f() ) {
      x = v();
      if (x > 0)
            b = a;
      else
            c = b;
}
z = c;

